3D Robot Pose Estimation from 2D Images

This paper considers the task of locating articulated poses of multiple robots in images. Our approach simultaneously infers the number of robots in a scene, identifies joint locations and estimates sparse depth maps around joint locations. The proposed method applies staged convolutional feature detectors to 2D image inputs and computes robot instance masks using a recurrent network architecture. In addition, regression maps of most likely joint locations in pixel coordinates together with depth information are computed. Compositing 3D robot joint kinematics is accomplished by applying masks to joint readout maps. Our end-to-end formulation is in contrast to previous work in which the composition of robot joints into kinematics is performed in a separate post-processing step. Despite the fact that our models are trained on artificial data, we demonstrate generalizability to real world images.

==> images/pipeline/inverse_depth.py <==
import numpy as np
import matplotlib.pyplot as plt

import seaborn as sns
sns.set_style({'font.family':'serif', 'font.serif':'Times New Roman'}, rc={'text.usetex' : True})

z = np.arange(0.1,10,0.1)

# near far planes
nz = 1
fz = 8

a = 1/(1/fz - 1/nz)
b = -a*(1/nz)

idepth = lambda z: a*(1/z) + b

ylim = [1.1, -0.2]
xlim = [0, 10]

plt.figure(figsize=(4,3))
plt.plot(z,idepth(z), label='$d = a/z + b$')
plt.ylim(*ylim)
plt.xlim(*xlim)
plt.xlabel('Depth $z$')
plt.ylabel('Inverse Depth $d$')
plt.legend()

# Ticks
n = 20
tx = np.linspace(nz, fz, 20)
ty = idepth(tx)
plt.xticks(tx, labels=['near'] + ['']*(n-2) + ['far'])
plt.yticks(ty, labels=['0'] + ['']*(n-2) + ['1'])

ax = plt.gca()
ax.spines['right'].set_visible(False)
ax.spines['top'].set_visible(False)

plt.plot([nz, nz],[ylim[0], idepth(nz)], color='black', linewidth=1, linestyle="--")
plt.plot([0, nz],[0, 0], color='black', linewidth=1, linestyle="--")

plt.plot([fz, fz],[ylim[0], idepth(fz)], color='black', linewidth=1, linestyle="--")
plt.plot([0, fz],[1, 1], color='black', linewidth=1, linestyle="--")


plt.savefig('inverse_depth.pdf', transparent=True, bbox_inches='tight', padding=0)

==> images/results/.ipynb_checkpoints/Errors-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Depth errors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = np.load('depth_errors.npz')\n",
    "errors_train = data['errors_train']\n",
    "errors_test = data['errors_test']\n",
    "gt_train = data['gt_depths_train']\n",
    "gt_test = data['gt_depths_test']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.13233596, 0.6926348)"
      ]
     },
     "execution_count": 107,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gt_test.min(), gt_test.max()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "df = pd.DataFrame({'e': abs(errors_train)*10, 'd': gt_train*10})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [],
   "source": [
    "bins = [0.0, 3, 10]\n",
    "df['range'] = pd.cut(df['d'], bins, labels=['close', 'far']).astype('category')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "far      124\n",
       "close     44\n",
       "Name: range, dtype: int64"
      ]
     },
     "execution_count": 122,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df['range'].value_counts()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0, 1)"
      ]
     },
     "execution_count": 123,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "#tips = sns.load_dataset(\"tips\")\n",
    "#print(tips)\n",
    "\n",
    "ax = sns.boxplot(y=\"e\", x='range', data=df, palette=\"Set3\")\n",
    "plt.ylim(0, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>e</th>\n",
       "      <th>d</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>count</th>\n",
       "      <td>44.000000</td>\n",
       "      <td>44.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>mean</th>\n",
       "      <td>0.155542</td>\n",
       "      <td>2.235957</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>std</th>\n",
       "      <td>0.145585</td>\n",
       "      <td>0.589990</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>min</th>\n",
       "      <td>0.028943</td>\n",
       "      <td>1.036612</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25%</th>\n",
       "      <td>0.062177</td>\n",
       "      <td>2.040447</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>50%</th>\n",
       "      <td>0.130432</td>\n",
       "      <td>2.349821</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>75%</th>\n",
       "      <td>0.193791</td>\n",
       "      <td>2.715919</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max</th>\n",
       "      <td>0.570788</td>\n",
       "      <td>2.822292</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "               e          d\n",
       "count  44.000000  44.000000\n",
       "mean    0.155542   2.235957\n",
       "std     0.145585   0.589990\n",
       "min     0.028943   1.036612\n",
       "25%     0.062177   2.040447\n",
       "50%     0.130432   2.349821\n",
       "75%     0.193791   2.715919\n",
       "max     0.570788   2.822292"
      ]
     },
     "execution_count": 119,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.loc[df['range'] == 'close'].describe()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>e</th>\n",
       "      <th>d</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>count</th>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>mean</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>std</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>min</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25%</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>50%</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>75%</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         e    d\n",
       "count  0.0  0.0\n",
       "mean   NaN  NaN\n",
       "std    NaN  NaN\n",
       "min    NaN  NaN\n",
       "25%    NaN  NaN\n",
       "50%    NaN  NaN\n",
       "75%    NaN  NaN\n",
       "max    NaN  NaN"
      ]
     },
     "execution_count": 120,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.loc[df['range'] == 'far'].describe()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "\n",
    "max_depth=10\n",
    "plt.figure()\n",
    "sns.set_style(\"whitegrid\")\n",
    "#sns.set(color_codes=True)\n",
    "sns.distplot(errors_train*max_depth*100, hist=False, norm_hist=True, axlabel='Error in [cm]', label='Train set')\n",
    "sns.distplot(errors_test*max_depth*100, hist=False, norm_hist=True, axlabel='Error in [cm]', label='Test set')\n",
    "plt.xlim(-150,150)\n",
    "plt.legend()\n",
    "plt.savefig('depth_error.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'plt' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-6-5aa80f184496>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m      1\u001b[0m \u001b[1;32mimport\u001b[0m \u001b[0mseaborn\u001b[0m \u001b[1;32mas\u001b[0m \u001b[0msns\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      2\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m----> 3\u001b[1;33m \u001b[0mplt\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mfigure\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m      4\u001b[0m \u001b[0msns\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mset_style\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m\"whitegrid\"\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      5\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0midx\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m6\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mNameError\u001b[0m: name 'plt' is not defined"
     ]
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "\n",
    "plt.figure()\n",
    "sns.set_style(\"whitegrid\")\n",
    "for idx in range(6):\n",
    "    sns.distplot(errors_train[:,idx], hist=False, norm_hist=False, axlabel='Error in pixel', label=f'Joint {idx}')\n",
    "    #sns.distplot(errors_test*max_depth*100, hist=True, norm_hist=True, axlabel='Error in [cm]', label='Test set')\n",
    "plt.legend()\n",
    "plt.xlim(0, 6)\n",
    "plt.savefig('pixel_error_train.pdf')\n",
    "\n",
    "plt.figure()\n",
    "sns.set_style(\"whitegrid\")\n",
    "for idx in range(6):\n",
    "    sns.distplot(errors_test[:,idx], hist=False, norm_hist=False, axlabel='Error in pixel', label=f'Joint {idx}')    \n",
    "plt.xlim(0, 6)\n",
    "plt.legend()\n",
    "plt.savefig('pixel_error_test.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

